Flow-equation approach to quantum systems driven by an amplitude-modulated time-periodic force

We apply the method of flow equations to describe quantum systems subject to a time-periodic drive with a time-dependent envelope. The driven Hamiltonian is expressed in terms of its constituent Fourier harmonics with amplitudes that may vary as a function of time. The time evolution of the system is described in terms of the phase-independent effective Hamiltonian and the complementary micromotion operator that are generated by deriving and solving the flow equations. These equations implement the evolution with respect to an auxiliary flow variable and facilitate a gradual transformation of the quasienergy matrix (the Kamiltonian) into a block diagonal form in the extended space. We construct a flow generator that prevents the appearance of additional Fourier harmonics during the flow, thus enabling implementation of the flow in a computer algebra system. Automated generation of otherwise cumbersome high-frequency expansions (for both the effective Hamiltonian and the micromotion) to an arbitrary order thus becomes straightforward for driven Hamiltonians expressible in terms of a finite algebra of Hermitian operators. We give several specific examples and discuss the possibility to extend the treatment to cover rapid modulation of the envelope.

==> toda_script.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    130601,       3163]
NotebookOptionsPosition[    127105,       3105]
NotebookOutlinePosition[    127806,       3129]
CellTagsIndexPosition[    127763,       3126]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Number", " ", "of", " ", "generators"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "dimension", " ", "of", 
      " ", "the", " ", 
      RowBox[{"algebra", ":", " ", "\[IndentingNewLine]", 
       RowBox[{"for", " ", "su", 
        RowBox[{"(", "2", ")"}], " ", "Lie", " ", "algebra", " ", "we", " ", 
        "set", " ", "basisNo"}]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"3", "\[IndentingNewLine]", "for", " ", "su", 
       RowBox[{"(", "3", ")"}], " ", "Lie", " ", "algebra", " ", "we", " ", 
       "set", " ", "basisNo"}], " ", "=", " ", "8"}]}]}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"basisNo", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Highest", " ", "Fourier", " ", "component", " ", "to", " ", "be", " ", 
    "taken", " ", "into", " ", 
    RowBox[{"account", ":", "\[IndentingNewLine]", "   ", 
     RowBox[{
      RowBox[{
      "all", " ", "Fourier", " ", "components", " ", "with", " ", "indices", 
       " ", "m", " ", "such", " ", "that"}], " ", "|", "m", "|", " ", 
      RowBox[{">", " ", 
       RowBox[{
       "fourierCompNo", " ", "remain", " ", "zero", " ", "throughout", " ", 
        "the", " ", "flow"}]}]}]}]}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fourierCompNo", " ", "=", " ", "2"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Power", " ", "series", " ", "expansion", " ", 
     RowBox[{"order", ":", "\[IndentingNewLine]", "  ", 
      RowBox[{
       RowBox[{"we", " ", "obtain", " ", "the", " ", "inverse"}], "-", 
       RowBox[{
       "frequency", " ", "expansion", " ", "of", " ", "the", " ", "effective",
         " ", "Hamiltonians", "\[IndentingNewLine]", "with", " ", "terms", 
        " ", "up", " ", "to"}]}]}]}], ",", " ", 
    RowBox[{"and", " ", "including"}], ",", " ", 
    RowBox[{"those", " ", "proportional", " ", "to", " ", 
     RowBox[{"omega", "^", 
      RowBox[{"{", 
       RowBox[{"-", "orderNo"}], "}"}]}]}]}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"orderNo", " ", "=", "5"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Expansion", " ", "of", " ", "the", " ", "micromotion", " ", 
     RowBox[{"operator", ":", "\[IndentingNewLine]", 
      RowBox[{"by", " ", "default"}]}]}], ",", " ", 
    RowBox[{
    "the", " ", "micromotion", " ", "operator", " ", "is", " ", "obtained", 
     " ", "to", " ", "the", " ", "same", " ", "order", " ", "as", " ", "the", 
     " ", "effective", " ", "Hamiltonian"}], ",", " ", 
    RowBox[{
     RowBox[{"thus", " ", "we", " ", "magnusTermNo"}], " ", "=", " ", 
     RowBox[{
     "orderNo", "\[IndentingNewLine]", "win", " ", "order", " ", "to", " ", 
      "limit", " ", "the", " ", "expansion", " ", "of", " ", "the", " ", 
      "micromotion", " ", "to", " ", "fewer", " ", "terms"}]}], ",", " ", 
    RowBox[{
    "set", " ", "magnusTermNo", " ", "to", " ", "a", " ", "lower", " ", 
     "value"}]}], "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"magnusTermNo", " ", "=", "orderNo"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Specify", " ", "which", " ", "parameters", " ", "are", " ", "complex", 
     " ", "\[IndentingNewLine]", "\t", "by", " ", "default", " ", "none"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", "not"}], " ", "needed", " ", "in", " ", 
     "our", " ", "examples"}]}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"complexParameters", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Specify", " ", "initial", " ", "conditions", " ", "at", " ", "the", " ", 
     "begining", " ", "of", " ", "the", " ", "flow"}], ",", " ", 
    RowBox[{
     RowBox[{
     "that", " ", "is", " ", "for", " ", "the", " ", "flow", " ", "variable", 
      " ", "s"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"0", "\[IndentingNewLine]", "Only", " ", "non"}], "-", "zero", 
      "-", 
      RowBox[{
      "valued", " ", "Fourier", " ", "components", " ", "need", " ", "to", 
       " ", "be", " ", "listed", " ", "as", " ", "the", " ", "rest", " ", 
       "will", " ", "be", " ", "included", " ", "automatically", " ", 
       RowBox[{"below", ".", "\[IndentingNewLine]", "Use"}], " ", "the", " ", 
       RowBox[{"format", ":", " ", 
        RowBox[{
         RowBox[{"x_j", " ", "[", "n", "]"}], " ", "==", "  ", 
         RowBox[{
         "some", " ", "function", " ", "of", " ", "parameters", " ", "and", 
          " ", "possibly", " ", "of", " ", "time", " ", "t", 
          "\[IndentingNewLine]", "Here", " ", "j", " ", "is", " ", "the", " ",
           "index", " ", "of", " ", "the", " ", "element", " ", "of", " ", 
          "the", " ", "algebra"}]}]}]}]}]}], ",", " ", 
    RowBox[{
    "that", " ", "is", " ", "x_j", " ", "is", " ", "the", " ", "coefficient", 
     " ", "multiplying", " ", "the", " ", "generator", " ", "G_j", 
     "\[IndentingNewLine]", "In", " ", "the", " ", "brackets"}], ",", " ", 
    RowBox[{
    "n", " ", "is", " ", "the", " ", "index", " ", "of", " ", "the", " ", 
     "Fourier", " ", 
     RowBox[{"component", " ", "--"}], " ", "include", " ", "only", " ", 
     "zero", " ", "and", " ", "positive", " ", "indices"}], ",", " ", 
    RowBox[{
    "as", " ", "the", " ", "rest", " ", "will", " ", "be", " ", "generated", 
     " ", 
     RowBox[{"automatically", ".", "\[IndentingNewLine]", " ", "For"}], " ", 
     "example"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"the", " ", "model", " ", "of", " ", 
       RowBox[{"Eqs", ".", " ", 
        RowBox[{"(", "60", ")"}]}], " ", "in", " ", "the", " ", "manuscript", 
       " ", "is", " ", "described", " ", "\[IndentingNewLine]", "initCond"}], 
      " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["x", "1"], "[", "0", "]"}], "\[Equal]", " ", 
         RowBox[{
          RowBox[{"g", "[", "t", "]"}], "*", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ",", "\[IndentingNewLine]",
         "\t", 
        RowBox[{
         RowBox[{
          SubscriptBox["x", "2"], "[", "0", "]"}], "\[Equal]", " ", 
         RowBox[{
          RowBox[{"g", "[", "t", "]"}], "*", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ",", "\[IndentingNewLine]",
         "\t", 
        RowBox[{
         RowBox[{
          SubscriptBox["x", "3"], "[", "0", "]"}], "\[Equal]", " ", 
         RowBox[{"\[CapitalDelta]", "/", "2"}]}], ",", "\[IndentingNewLine]", 
        "\t", 
        RowBox[{
         RowBox[{
          SubscriptBox["x", "1"], "[", "2", "]"}], "\[Equal]", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"g", "[", "t", "]"}], "/", "2"}], "*", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
          RowBox[{"I", "*", 
           RowBox[{
            RowBox[{"g", "[", "t", "]"}], "/", "2"}], "*", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}]}], ",", 
        "\[IndentingNewLine]", "\t", 
        RowBox[{
         RowBox[{
          SubscriptBox["x", "2"], "[", "2", "]"}], "\[Equal]", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"g", "[", "t", "]"}]}], "/", "2"}], "*", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
          RowBox[{"I", "*", 
           RowBox[{
            RowBox[{"g", "[", "t", "]"}], "/", "2"}], "*", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]}]}], "}"}]}], " ", ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Please", " ", "note", " ", "that", " ", "writing", " ", 
      RowBox[{"g", "[", "t", "]"}], " ", "implies", " ", "that", " ", "the", 
      " ", "parameter", " ", "g", " ", "is", " ", "time", " ", 
      "dependent"}]}], ",", " ", 
    RowBox[{
    "and", " ", "the", " ", "resulting", " ", "expansions", " ", "will", " ", 
     "promptly", " ", "include", " ", "its", " ", "time", " ", 
     RowBox[{"derivatives", ".", "\[IndentingNewLine]", "In"}], " ", "case", 
     " ", "of", " ", "constant", " ", "coupling"}], ",", " ", 
    RowBox[{"please", " ", "replace", " ", 
     RowBox[{"g", "[", "t", "]"}], " ", "with", " ", "just", " ", 
     RowBox[{"g", ".", " ", "Likewise"}]}], ",", " ", 
    RowBox[{
    "in", " ", "the", " ", "above", " ", "example", " ", "phi", " ", "is", 
     " ", "a", " ", 
     RowBox[{"constant", "."}]}]}], " ", "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"initCond", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "[", "0", "]"}], "\[Equal]", " ", 
       RowBox[{
        RowBox[{"g", "[", "t", "]"}], "*", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ",", "\[IndentingNewLine]", 
      "\t\t", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], "[", "0", "]"}], "\[Equal]", " ", 
       RowBox[{
        RowBox[{"g", "[", "t", "]"}], "*", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ",", "\[IndentingNewLine]", 
      "\t\t", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], "[", "0", "]"}], "\[Equal]", " ", 
       RowBox[{"\[CapitalDelta]", "/", "2"}]}], ",", "\[IndentingNewLine]", 
      "\t\t", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "[", "2", "]"}], "\[Equal]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", "t", "]"}], "/", "2"}], "*", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"I", "*", 
         RowBox[{
          RowBox[{"g", "[", "t", "]"}], "/", "2"}], "*", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}]}], ",", 
      "\[IndentingNewLine]", "\t\t", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], "[", "2", "]"}], "\[Equal]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"g", "[", "t", "]"}]}], "/", "2"}], "*", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"I", "*", 
         RowBox[{
          RowBox[{"g", "[", "t", "]"}], "/", "2"}], "*", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Commutator", " ", "--"}], " ", "implementation", " ", "of", " ",
      "the", " ", "Lie", " ", "algebra", "\[IndentingNewLine]", "\t", "The", 
     " ", "function", " ", "receives", " ", "two", " ", "lists", " ", "of", 
     " ", "coefficients"}], ",", " ", 
    RowBox[{"p_i", " ", "and", " ", "q_i"}], ",", " ", 
    RowBox[{
     RowBox[{
     "that", " ", "multiply", " ", "the", " ", "generators", " ", "G_i", 
      "\[IndentingNewLine]", "\t", "and", " ", "returns", " ", "the", " ", 
      RowBox[{"commutator", " ", "[", 
       RowBox[{"p", ",", " ", "q"}], "]"}], " ", "as", " ", "the", " ", 
      "corresponding", " ", "list", " ", "of", " ", "coefficients", " ", 
      RowBox[{"c", ":", " ", 
       RowBox[{
        RowBox[{"\\", "sum_k"}], " ", "c_k", " ", "G_k"}]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{
        RowBox[{"p_i", " ", "G_i"}], ",", " ", 
        RowBox[{"q_j", " ", "G_j"}]}], "]"}], "\[IndentingNewLine]", "The", 
      " ", "example", " ", "below", " ", "implements", " ", "the", " ", 
      "usual", " ", "su", 
      RowBox[{"(", "2", ")"}], " ", 
      RowBox[{"algebra", "."}]}]}]}], " ", "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Comm", "[", 
    RowBox[{"p_", ",", "q_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "I", "*", 
       RowBox[{"p", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"q", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "-", 
      RowBox[{"2", "*", "I", "*", 
       RowBox[{"q", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "*", 
       RowBox[{"p", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"2", "*", "I", "*", 
       RowBox[{"p", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"q", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "-", 
      RowBox[{"2", "*", "I", "*", 
       RowBox[{"q", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "*", 
       RowBox[{"p", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"2", "*", "I", "*", 
       RowBox[{"p", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"q", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "-", 
      RowBox[{"2", "*", "I", "*", 
       RowBox[{"q", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "*", 
       RowBox[{"p", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}], "}"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Fill", " ", "the", " ", "table", " ", "of", " ", "initial", " ", 
     "conditions", " ", "by", " ", "including", " ", "the", " ", "specified", 
     " ", "ones", " ", "and", " ", "generate", " ", "zero"}], "-", 
    RowBox[{"valued", " ", "initial", " ", 
     RowBox[{"conditions", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"initCondTemp", " ", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"initCondTemp", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"i", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "0", "]"}], "]"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "0", ",", "0", ",", "t"}], 
       "]"}], " ", "\[Equal]", " ", 
      RowBox[{"i", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "initCond"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"initCondAll", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["x", "k"], "[", 
        RowBox[{"i", ",", "j", ",", "0", ",", "t"}], "]"}], "\[Equal]", "0"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "fourierCompNo"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "orderNo"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "basisNo"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"posRep", " ", "=", 
      RowBox[{"Position", "[", 
       RowBox[{
        RowBox[{"initCondAll", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"initCondTemp", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"initCondAll", "[", 
       RowBox[{"[", 
        RowBox[{"posRep", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
      RowBox[{"initCondTemp", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", 
      RowBox[{
       RowBox[{"Dimensions", "[", "initCondTemp", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Abstract", " ", "functions", " ", "to", " ", "hold", " ", "the", " ", 
    RowBox[{"solutions", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solFunctionsPower", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "k"], "[", 
       RowBox[{"i", ",", "j", ",", "s", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "fourierCompNo"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "orderNo"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "basisNo"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solFunctions", " ", "=", " ", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["c", "k"], "[", 
         RowBox[{"i", ",", "s"}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "fourierCompNo"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "basisNo"}], "}"}]}], "]"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Power", " ", "expansion", " ", "of", " ", 
    RowBox[{"terms", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"xx", "[", "k_", "]"}], "[", 
     RowBox[{"m_", ",", "s"}], "]"}], ":=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Epsilon]", "^", "i"}], "*", 
       RowBox[{
        SubscriptBox["x", "k"], "[", 
        RowBox[{"m", ",", "i", ",", "s", ",", "t"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "orderNo"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"General", " ", "operator", " ", 
    RowBox[{"form", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"m_", ",", "s"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"xx", "[", "i", "]"}], "[", 
       RowBox[{"m", ",", "s"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "basisNo"}], "}"}]}], "]"}], "/;", " ", 
    RowBox[{"m", "\[GreaterEqual]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"m_", ",", "s"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"xx", "[", "i", "]"}], "[", 
         RowBox[{
          RowBox[{"-", "m"}], ",", "s"}], "]"}], " ", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "basisNo"}], "}"}]}], "]"}], "]"}], " ", 
     "/;", " ", 
     RowBox[{"m", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Flow", " ", "equation", " ", "for", " ", "the", " ", "zeroth", " ", 
     "Fourier", " ", "component"}], ",", " ", 
    RowBox[{
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "54", ")"}]}], " ", "of", " ", "the", " ", 
     RowBox[{"manuscript", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"flowEqs", " ", "=", " ", 
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"0", ",", "s"}], "]"}], ",", "s"}], "]"}], " ", "\[Equal]", 
      " ", 
      RowBox[{"2", "*", "\[Epsilon]", "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Comm", "[", 
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{"m", ",", "s"}], "]"}], ",", 
           RowBox[{"H", "[", 
            RowBox[{
             RowBox[{"-", "m"}], ",", "s"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "fourierCompNo"}], "}"}]}], "]"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Flow", " ", "equations", " ", "for", " ", "other", " ", "Fourier", " ", 
     "components"}], ",", " ", 
    RowBox[{
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "55", ")"}]}], " ", "of", " ", "the", " ", 
     RowBox[{"manuscript", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"eqTemp", " ", "=", " ", "\[IndentingNewLine]", " ", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"H", "[", 
           RowBox[{"n", ",", "s"}], "]"}], ",", "s"}], "]"}], " ", "\[Equal]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "n"}], "*", " ", 
          RowBox[{"H", "[", 
           RowBox[{"n", ",", "s"}], "]"}]}], "+", 
         RowBox[{"\[Epsilon]", "*", 
          RowBox[{"Comm", "[", 
           RowBox[{
            RowBox[{"H", "[", 
             RowBox[{"n", ",", "s"}], "]"}], ",", 
            RowBox[{"H", "[", 
             RowBox[{"0", ",", "s"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"I", "*", "\[Epsilon]", "*", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"H", "[", 
             RowBox[{"n", ",", "s"}], "]"}], ",", "t"}], "]"}]}], "+", 
         RowBox[{"2", "*", "\[Epsilon]", "*", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Comm", "[", 
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{
                RowBox[{"n", "+", "l"}], ",", "s"}], "]"}], ",", 
              RowBox[{"H", "[", 
               RowBox[{
                RowBox[{"-", "l"}], ",", "s"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{"fourierCompNo", "-", "n"}]}], "}"}]}], "]"}]}]}]}], 
       "]"}]}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{"flowEqs", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"flowEqs", ",", "eqTemp"}], "]"}]}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "fourierCompNo"}], "}"}]}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Begin", " ", "solving", " ", 
    RowBox[{"equations", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Solve", " ", "for", " ", "zeroth", " ", 
    RowBox[{"term", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"initConditions", "  ", "=", " ", 
   RowBox[{"Pick", "[", 
    RowBox[{"initCondAll", ",", 
     RowBox[{
      RowBox[{"initCondAll", "[", 
       RowBox[{"[", 
        RowBox[{";;", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resFunctions", " ", "=", " ", 
   RowBox[{"Pick", "[", 
    RowBox[{"solFunctionsPower", " ", ",", 
     RowBox[{"solFunctionsPower", " ", "[", 
      RowBox[{"[", 
       RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", " ", "=", " ", 
   RowBox[{"DSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"flowEqs", ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0"}], "}"}]}], "]"}], "/.", " ", 
        RowBox[{"\[Epsilon]", " ", "\[Rule]", " ", "0"}]}], ",", 
       "initConditions"}], "]"}], ",", "resFunctions", ",", "s"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"updatedSol", " ", "=", "  ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "t"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"finalRes", " ", "=", " ", 
    RowBox[{
     RowBox[{"Pick", "[", 
      RowBox[{"solFunctionsPower", " ", ",", 
       RowBox[{"solFunctionsPower", " ", "[", 
        RowBox[{"[", 
         RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", "0"}], "]"}], " ", "/.",
      " ", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Solve", " ", "rest", " ", "of", " ", "terms"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<calculating order:\>\"", ",", "i"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"initConditions", "  ", "=", " ", 
      RowBox[{"Pick", "[", 
       RowBox[{"initCondAll", ",", 
        RowBox[{
         RowBox[{"initCondAll", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", "i"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"resFunctions", " ", "=", " ", 
      RowBox[{"Pick", "[", 
       RowBox[{"solFunctionsPower", " ", ",", 
        RowBox[{"solFunctionsPower", " ", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", "i"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"flowEqsUpdated", " ", ":=", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"ComplexExpand", "[", 
          RowBox[{
           RowBox[{"flowEqs", "/.", " ", "updatedSol"}], ",", 
           "complexParameters"}], "]"}], " ", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "i"}], "}"}]}], "]"}], "/.", " ", 
       RowBox[{"\[Epsilon]", " ", "\[Rule]", " ", "0"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sol", " ", "=", " ", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"flowEqsUpdated", " ", ",", "initConditions"}], "]"}], ",", 
        "resFunctions", ",", "s"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"updatedSol", " ", "=", "  ", 
      RowBox[{"Join", "[", 
       RowBox[{"updatedSol", " ", ",", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "t"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"finalRes", " ", "=", " ", 
      RowBox[{
       RowBox[{"finalRes", "+", " ", 
        RowBox[{
         RowBox[{"\[Omega]", "^", 
          RowBox[{"-", "i"}]}], "*", 
         RowBox[{"Pick", "[", 
          RowBox[{"solFunctionsPower", " ", ",", 
           RowBox[{"solFunctionsPower", " ", "[", 
            RowBox[{"[", 
             RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", "i"}], "]"}]}]}], 
       " ", "/.", " ", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "orderNo"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Simplifying...\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"results", " ", "=", " ", 
    RowBox[{"Simplify", "[", "finalRes", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"resList", " ", "=", " ", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{"solFunctions", " ", "\[Equal]", "  ", 
       RowBox[{"Collect", "[", " ", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{"results", ",", 
           RowBox[{"s", "\[Rule]", " ", "Infinity"}]}], "]"}], ",", 
         "\[Omega]", ",", " ", "FullSimplify"}], "]"}]}], "]"}], " ", "/.", 
     RowBox[{"s", "\[Rule]", " ", "Infinity"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Assertion", " ", "message", " ", "definition"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AbortAssert", "::", "trace"}], "=", 
   "\"\<Non-zero solutions for higher Fourier components present.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"AbortAssert", "[", "test_", "]"}], ":=", 
   RowBox[{"Check", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"TrueQ", "[", "test", "]"}], "||", 
      RowBox[{"Message", "[", 
       RowBox[{"AbortAssert", "::", "trace"}], "]"}]}], ",", 
     RowBox[{"Abort", "[", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Check", " ", "that", " ", "at", " ", "the", " ", "end", " ", "of", " ", 
     "the", " ", "flow", " ", "all", " ", "non"}], "-", 
    RowBox[{
    "zero", " ", "Fourier", " ", "components", " ", "have", " ", "vanished", 
     " ", "and", " ", "print", " ", "the", " ", 
     RowBox[{"results", ".", " ", "\[IndentingNewLine]", "   ", "The"}], " ", 
     "obtained", " ", "coefficients", " ", "h_j", " ", "multiply", " ", "the",
      " ", "generators", " ", 
     RowBox[{"G_j", "."}]}]}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"assertFlag", " ", "=", " ", "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"i", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "!=", "0"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "=!=", "0"}], ",", 
        RowBox[{
         RowBox[{"assertFlag", " ", "=", " ", "False"}], ";", " ", 
         RowBox[{"Break", "[", "]"}]}]}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "resList"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"assertFlag", " ", "\[Equal]", " ", "True"}], ",", " ", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<Solutions:\>\"", "]"}], ";", " ", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"i", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"TraditionalForm", "[", 
           RowBox[{
            SubscriptBox["h", 
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"resList", ",", "i"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]], "==", 
            RowBox[{"i", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "resList"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"AbortAssert", "[", "assertFlag", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8232627558498287`*^9, 3.8232628558750024`*^9}, {
   3.8232641853510923`*^9, 3.8232642289021773`*^9}, 3.823264323582573*^9, {
   3.823264523532404*^9, 3.8232645391724586`*^9}, {3.823264573987825*^9, 
   3.8232645758062534`*^9}, {3.8232646465559597`*^9, 
   3.8232647333582144`*^9}, {3.8232647718768277`*^9, 3.823264819109209*^9}, {
   3.8232648917514324`*^9, 3.823264909884755*^9}, {3.823264958053229*^9, 
   3.82326515166837*^9}, {3.8232652237340803`*^9, 3.823265261732421*^9}, 
   3.823265357606317*^9, {3.823265443085353*^9, 3.8232654433582144`*^9}, {
   3.823266013004218*^9, 3.8232660593315306`*^9}, {3.823266784764792*^9, 
   3.8232667862046213`*^9}, 3.8232671571136665`*^9, {3.8232671992638597`*^9, 
   3.823267651439434*^9}, {3.8232677013486257`*^9, 3.823267719475605*^9}, {
   3.8232679461930714`*^9, 3.8232679509675694`*^9}, {3.8232679975940046`*^9, 
   3.8232680014382143`*^9}, 3.823268316815379*^9, {3.8232707401168327`*^9, 
   3.823270776279811*^9}, {3.8232708085178156`*^9, 3.8232708659099755`*^9}, {
   3.8232708975802345`*^9, 3.823270903678917*^9}, {3.823270958398995*^9, 
   3.8232710250299397`*^9}, {3.823271061690959*^9, 3.823271098605961*^9}, {
   3.8232712350373015`*^9, 3.823271308740085*^9}, {3.8232715453499126`*^9, 
   3.8232715909751425`*^9}, {3.823271638748765*^9, 3.82327163975861*^9}, {
   3.82327169397298*^9, 3.823271779044304*^9}, 3.8232718121417847`*^9, {
   3.8232718473093414`*^9, 3.823271879549054*^9}, {3.8232719118678775`*^9, 
   3.823271916608387*^9}, {3.8232719762457886`*^9, 3.8232719872005253`*^9}, {
   3.823272133031021*^9, 3.8232721772624483`*^9}, {3.8232723304083624`*^9, 
   3.8232724336684046`*^9}, {3.823272467645932*^9, 3.82327251898193*^9}, {
   3.8232726915651565`*^9, 3.8232727004603186`*^9}, {3.823273523014629*^9, 
   3.823273538759969*^9}, {3.823273749522067*^9, 3.8232737943253407`*^9}, {
   3.8232738428751874`*^9, 3.8232739355823693`*^9}, {3.8232739956248007`*^9, 
   3.823274000076296*^9}, {3.8232740363201895`*^9, 3.8232741002047844`*^9}, {
   3.823274134989179*^9, 3.8232741416798935`*^9}, {3.8232741723016*^9, 
   3.8232743030617313`*^9}, {3.823274565989539*^9, 3.8232745685215406`*^9}, {
   3.8232749669464636`*^9, 3.823275031302246*^9}, {3.8232751473102827`*^9, 
   3.8232752782735023`*^9}, {3.8232755814594965`*^9, 3.823275585319863*^9}, {
   3.823275683722023*^9, 3.823275694941625*^9}, {3.8232758103563566`*^9, 
   3.8232758104992957`*^9}, {3.8232763742372303`*^9, 3.823276453798729*^9}, {
   3.823276495103215*^9, 3.823276499705756*^9}, {3.823276715126623*^9, 
   3.8232767509976645`*^9}, {3.823276785162382*^9, 3.823276839328759*^9}, {
   3.8232770757113037`*^9, 3.823277076135728*^9}, {3.823277147796208*^9, 
   3.823277147910142*^9}, {3.82327718185163*^9, 3.823277182150447*^9}, {
   3.8232788347035875`*^9, 3.8232789245195007`*^9}, {3.823278987095769*^9, 
   3.8232789873745966`*^9}, {3.823279028513429*^9, 3.8232790512780457`*^9}, {
   3.823279147876349*^9, 3.823279184485744*^9}, 3.8232794979363904`*^9, {
   3.823279808144706*^9, 3.8232798082066565`*^9}, {3.8232798494358892`*^9, 
   3.8232798728237906`*^9}, {3.8232810965385623`*^9, 
   3.8232811167983074`*^9}, {3.823282383335679*^9, 3.8232824885597086`*^9}, {
   3.8232825227748027`*^9, 3.823282538762865*^9}, {3.82328256896706*^9, 
   3.8232825860447826`*^9}, {3.823282651576744*^9, 3.8232826635597577`*^9}, {
   3.8232828039997373`*^9, 3.8232828512702923`*^9}, {3.823282913831297*^9, 
   3.8232829139782286`*^9}, {3.8232837068388724`*^9, 3.823283717326276*^9}, 
   3.8232847326889105`*^9, {3.823284782484173*^9, 3.8232847902961707`*^9}, {
   3.823284849121107*^9, 3.823284858257321*^9}, {3.823284894541004*^9, 
   3.823285014607052*^9}, {3.8232850602552414`*^9, 3.82328516145556*^9}, {
   3.8232852433458786`*^9, 3.82328529601392*^9}, {3.8232853642419205`*^9, 
   3.8232853818738956`*^9}, {3.823285452448393*^9, 3.823285475687215*^9}, {
   3.823285514012972*^9, 3.823285595471469*^9}, 3.82328575280797*^9, {
   3.823285837799472*^9, 3.823285864966099*^9}, {3.823286107439836*^9, 
   3.8232861078538895`*^9}, {3.8232874283132973`*^9, 3.82328745747019*^9}, {
   3.823287531963105*^9, 3.8232875442552586`*^9}, {3.8232875832152095`*^9, 
   3.823287589532153*^9}, {3.8232876203669653`*^9, 3.823287663670066*^9}, {
   3.823287707297153*^9, 3.823287738552754*^9}, {3.823287812608384*^9, 
   3.823287814183318*^9}, {3.8232878618642716`*^9, 3.823287994358344*^9}, {
   3.8232881802872057`*^9, 3.8232881904472632`*^9}, {3.8232885279662433`*^9, 
   3.823288550056105*^9}, {3.8232886330955715`*^9, 3.8232886985764427`*^9}, {
   3.823288772745285*^9, 3.8232888581365323`*^9}, {3.8232889003311915`*^9, 
   3.823288902634303*^9}, {3.8232891122655926`*^9, 3.82328913136239*^9}, 
   3.8232900527434654`*^9, {3.8232903104093227`*^9, 3.8232903182543297`*^9}, {
   3.8232903876255627`*^9, 3.823290387703518*^9}, 3.8232906318334312`*^9, {
   3.8232907986081057`*^9, 3.8232907986876564`*^9}, {3.8232909205518045`*^9, 
   3.8232910974419928`*^9}, {3.823291218100112*^9, 3.823291269273472*^9}, {
   3.8232913006864243`*^9, 3.8232913982733517`*^9}, {3.8232914457078533`*^9, 
   3.8232914499351735`*^9}, {3.82329153704458*^9, 3.8232915376871295`*^9}, {
   3.8232915856271954`*^9, 3.8232916313342323`*^9}, 3.823291749576579*^9, {
   3.8232922601907387`*^9, 3.823292298406833*^9}, {3.8232925396306047`*^9, 
   3.8232926857274437`*^9}, {3.823292730088977*^9, 3.8232930481767483`*^9}, {
   3.82329310156371*^9, 3.82329312667176*^9}, {3.823293202083069*^9, 
   3.8232932403120503`*^9}, {3.8232932840617*^9, 3.8232932909291143`*^9}, 
   3.823293360171734*^9, {3.8232933961559663`*^9, 3.8232935201042585`*^9}, {
   3.8232935644585505`*^9, 3.823293577222845*^9}, 3.8232936451405363`*^9, {
   3.823293796172286*^9, 3.823293816416786*^9}, {3.8232938576206822`*^9, 
   3.8232938599768324`*^9}, {3.8232939317678537`*^9, 
   3.8232940178820434`*^9}, {3.8232940555787354`*^9, 
   3.8232941886361465`*^9}, {3.8232942589785557`*^9, 
   3.8232942941541557`*^9}, {3.823294330808057*^9, 3.8232943349367733`*^9}, {
   3.8232943772986507`*^9, 3.8232944714980555`*^9}, {3.8232945413140097`*^9, 
   3.8232945560576906`*^9}, 3.823294704429366*^9, {3.823294769036138*^9, 
   3.8232948083839808`*^9}, {3.8232950287311783`*^9, 3.8232950295283303`*^9}, 
   3.823295245318036*^9, {3.823295382477126*^9, 3.823295406517231*^9}, {
   3.8232955649196243`*^9, 3.8232955702742968`*^9}, {3.823295603906385*^9, 
   3.8232956330000844`*^9}, {3.8232956817389836`*^9, 3.823295688905862*^9}, {
   3.8232959475129995`*^9, 3.823295989545987*^9}, {3.823296090927956*^9, 
   3.823296105568983*^9}, {3.8232961507150555`*^9, 3.8232961514836574`*^9}, {
   3.823296273096084*^9, 3.8232962857531967`*^9}, {3.823296444765024*^9, 
   3.8232965025439916`*^9}, {3.82329722409114*^9, 3.823297224584869*^9}, {
   3.8232973067993917`*^9, 3.823297315224307*^9}, {3.823325357295994*^9, 
   3.8233253985800657`*^9}, {3.823325435803091*^9, 3.823325461137609*^9}, {
   3.8233257973144503`*^9, 3.82332581531105*^9}, {3.823326050106776*^9, 
   3.823326059723995*^9}, {3.8233261100971603`*^9, 3.823326144118164*^9}, {
   3.8233262329690313`*^9, 3.823326256214623*^9}, {3.823326316583445*^9, 
   3.8233263188169403`*^9}, {3.823326614802269*^9, 3.823326673925477*^9}, 
   3.8233267090078897`*^9, {3.82332676717986*^9, 3.823326767252963*^9}, {
   3.823326849269772*^9, 3.8233268528092403`*^9}, {3.823326964973864*^9, 
   3.823326990954792*^9}, {3.823327075466004*^9, 3.8233270825877323`*^9}, {
   3.823327165446179*^9, 3.823327165516233*^9}, {3.823327413234008*^9, 
   3.823327546477199*^9}, {3.8233276114961843`*^9, 3.823327611572706*^9}, {
   3.823327685023613*^9, 3.823327740399703*^9}, {3.823327940403645*^9, 
   3.823327945498219*^9}, {3.8233280024240437`*^9, 3.8233280024890347`*^9}, {
   3.8233280627313757`*^9, 3.823328062809825*^9}, {3.823328105723496*^9, 
   3.823328105811499*^9}, {3.823328497806944*^9, 3.823328499124275*^9}, {
   3.823328550161935*^9, 3.823328550252946*^9}, {3.82332858153076*^9, 
   3.823328607171152*^9}, {3.823329842778749*^9, 3.823329842926599*^9}, {
   3.823329917809778*^9, 3.823329917929844*^9}, {3.82333062664537*^9, 
   3.823330655549131*^9}, {3.823330700106009*^9, 3.82333070070969*^9}, {
   3.8233308971294527`*^9, 3.8233308976278143`*^9}, {3.823343654485795*^9, 
   3.823343679700346*^9}, {3.8233755819388027`*^9, 3.8233756123908606`*^9}, {
   3.8233757599534626`*^9, 3.823375779958547*^9}, {3.823375859870798*^9, 
   3.8233759330888433`*^9}, {3.823376049350518*^9, 3.823376179550949*^9}, {
   3.823376238279745*^9, 3.8233762383766966`*^9}, {3.823376313144149*^9, 
   3.8233763816911974`*^9}, {3.823376552687913*^9, 3.8233766007746572`*^9}, {
   3.823376669539525*^9, 3.823376712134961*^9}, {3.823376786111945*^9, 
   3.8233768075209055`*^9}, {3.823376863589061*^9, 3.823376881936882*^9}, {
   3.8233770104579678`*^9, 3.8233770423846884`*^9}, {3.8233771345184803`*^9, 
   3.823377338615983*^9}, {3.8233775142089777`*^9, 3.823377522089916*^9}, {
   3.823377631894683*^9, 3.823377652374178*^9}, {3.8233778290407453`*^9, 
   3.82337785403868*^9}, {3.823377998747734*^9, 3.823377999013623*^9}, {
   3.8233781796313124`*^9, 3.823378188407822*^9}, {3.8233786180035276`*^9, 
   3.8233786181114674`*^9}, {3.8234183785536904`*^9, 
   3.8234185736104364`*^9}, {3.823418660573944*^9, 3.823418674534407*^9}, {
   3.8234188151886606`*^9, 3.8234190538706603`*^9}, {3.8234217141043873`*^9, 
   3.823421740687743*^9}, {3.823421829495522*^9, 3.823421829893332*^9}, {
   3.8234221228542233`*^9, 3.823422232415058*^9}, {3.82342360126966*^9, 
   3.8234236547417135`*^9}, {3.8234236919437227`*^9, 3.823423693934141*^9}, {
   3.823426238824854*^9, 3.8234262759370193`*^9}, {3.8234263193410845`*^9, 
   3.823426332726411*^9}, {3.8234265487181945`*^9, 3.8234266193541546`*^9}, {
   3.823426808894207*^9, 3.8234268369531255`*^9}, {3.823426916470149*^9, 
   3.8234269476533413`*^9}, {3.8234269825601463`*^9, 3.823427072325013*^9}, {
   3.8234278485374684`*^9, 3.8234279567011724`*^9}, 3.8234280007499547`*^9, {
   3.823428403299057*^9, 3.8234284437165174`*^9}, {3.823428481399167*^9, 
   3.823428521309183*^9}, {3.8234286271343665`*^9, 3.823428733600617*^9}, {
   3.8234287651671247`*^9, 3.823428765696538*^9}, {3.8234288050165377`*^9, 
   3.8234288953063354`*^9}, {3.8234289525120316`*^9, 3.823429007429499*^9}, {
   3.8234292112543287`*^9, 3.82342922406878*^9}, 3.8234294808334856`*^9, {
   3.8234302334832993`*^9, 3.823430236183158*^9}, {3.8234302753835707`*^9, 
   3.8234302831458483`*^9}, {3.8234304281794567`*^9, 
   3.8234304466236234`*^9}, {3.8234308305756693`*^9, 3.823430840334379*^9}, {
   3.8234308737224*^9, 3.823430878808196*^9}, {3.823431055864191*^9, 
   3.8234310666506805`*^9}, {3.823431110830329*^9, 3.823431111261674*^9}, {
   3.8234311427121305`*^9, 3.8234311583166127`*^9}, {3.823431217296502*^9, 
   3.8234313522486496`*^9}, {3.823431443974764*^9, 3.8234314595755906`*^9}, {
   3.8234314993578367`*^9, 3.823431500964576*^9}, 3.8234316454312987`*^9, {
   3.823432409075753*^9, 3.8234324717818375`*^9}, {3.8234325054634295`*^9, 
   3.823432508380558*^9}, {3.8234325627355824`*^9, 3.8234326117175226`*^9}, {
   3.823432802169654*^9, 3.8234328298768096`*^9}, {3.823432869197999*^9, 
   3.8234329000243845`*^9}, {3.823432940588457*^9, 3.8234329911409054`*^9}, {
   3.823434144487432*^9, 3.8234342196776996`*^9}, {3.824576451602091*^9, 
   3.824576526800872*^9}, {3.8245766012080464`*^9, 3.8245766773354435`*^9}, 
   3.8245767155075393`*^9, {3.824576791368778*^9, 3.8245768020500436`*^9}, {
   3.8245786533333464`*^9, 3.8245786882141266`*^9}, {3.8245787305556498`*^9, 
   3.8245787668058257`*^9}, 3.8245788720277357`*^9, {3.824578968545598*^9, 
   3.8245789687442245`*^9}, {3.8245791536221476`*^9, 
   3.8245792313356266`*^9}, {3.82457933427098*^9, 3.8245793677376785`*^9}, {
   3.824580072829107*^9, 3.8245800777098036`*^9}, 3.824580190515547*^9, {
   3.824580602438693*^9, 3.8245806373186007`*^9}, 3.824580703262714*^9, {
   3.8245807476833153`*^9, 3.8245807502629657`*^9}, {3.82458085881476*^9, 
   3.824580894756302*^9}, 3.824580953953846*^9, {3.8245810660257473`*^9, 
   3.824581074513929*^9}, {3.8245814785429025`*^9, 3.824581563943778*^9}, {
   3.8245816127794523`*^9, 3.8245816491668167`*^9}, {3.8245817896020317`*^9, 
   3.824581899811061*^9}, {3.8245828469269223`*^9, 3.8245828612404203`*^9}, 
   3.8245856077443495`*^9, {3.824585722971321*^9, 3.824585725582261*^9}, {
   3.82458594964822*^9, 3.8245860540189877`*^9}, {3.824586090500459*^9, 
   3.824586114420387*^9}, {3.8245862316771593`*^9, 3.824586246886248*^9}, {
   3.824586278304143*^9, 3.824586449623144*^9}, {3.824586779890421*^9, 
   3.8245867799673557`*^9}, {3.824586938155023*^9, 3.8245869382854404`*^9}, {
   3.8245875541186666`*^9, 3.824587562920638*^9}, 3.8245888107242126`*^9, {
   3.8245890117884855`*^9, 3.8245890123630133`*^9}, {3.824589225817286*^9, 
   3.824589233626537*^9}, 3.8245898111059475`*^9, {3.8245902103017244`*^9, 
   3.824590210389676*^9}, 3.8245905688156366`*^9, {3.824591067420004*^9, 
   3.824591069126898*^9}, {3.824591112256391*^9, 3.824591116595766*^9}, {
   3.8245913456568155`*^9, 3.8245913651207867`*^9}, 3.824591397064848*^9, {
   3.8245919193447905`*^9, 3.824591931392736*^9}, {3.8245924526472626`*^9, 
   3.8245924637909346`*^9}, {3.8245925060177035`*^9, 3.824592514323614*^9}, {
   3.8245926171000414`*^9, 3.824592668936731*^9}, {3.824592702012806*^9, 
   3.8245927025053587`*^9}, {3.824592850246772*^9, 3.8245929367609625`*^9}, {
   3.8245929993119793`*^9, 3.8245930347436028`*^9}, {3.8245931560531883`*^9, 
   3.8245931608798237`*^9}, {3.824594430675172*^9, 3.8245944582834654`*^9}, {
   3.8245948048371253`*^9, 3.824594858674119*^9}, {3.8245950354623213`*^9, 
   3.824595035928031*^9}, {3.8245950914247956`*^9, 3.824595091960148*^9}, {
   3.8245951973069983`*^9, 3.824595224742878*^9}, 3.824654069409454*^9, {
   3.8247203338028755`*^9, 3.8247203357387805`*^9}, 3.8247218321684694`*^9, {
   3.824722000409014*^9, 3.824722029359453*^9}, {3.8247220940606546`*^9, 
   3.824722150789099*^9}, {3.824722267892461*^9, 3.824722267949766*^9}, {
   3.824732721788638*^9, 3.824732740508007*^9}, {3.8247343857543173`*^9, 
   3.8247343879273987`*^9}, 3.824734448355213*^9, {3.8327237547114143`*^9, 
   3.832723781552044*^9}, {3.832725231021614*^9, 3.832725331479312*^9}, {
   3.832725546080359*^9, 3.8327255486193237`*^9}, {3.832725643869069*^9, 
   3.832725646129983*^9}, {3.832725702120636*^9, 3.832725704274267*^9}, {
   3.8327327092601433`*^9, 3.832732730602277*^9}, 3.8327327671274033`*^9, {
   3.832733419083213*^9, 3.832733423449882*^9}, {3.832733461410252*^9, 
   3.83273346580929*^9}, {3.8327335160327044`*^9, 3.8327335650327663`*^9}, {
   3.8327337284564466`*^9, 3.832733734410624*^9}, 3.832733775843341*^9, 
   3.832733982232387*^9, {3.832734740735462*^9, 3.832734752077883*^9}, {
   3.8327709090167303`*^9, 3.8327709540562696`*^9}, {3.832771020443294*^9, 
   3.8327710310832863`*^9}, 3.8327711332372227`*^9, 3.832771183046754*^9, 
   3.832771228704775*^9, {3.8327712782749157`*^9, 3.83277130094487*^9}, 
   3.832771390291556*^9, {3.832771927865518*^9, 3.832771940723387*^9}, 
   3.8327734389423943`*^9, {3.8327735274457006`*^9, 3.832773529303904*^9}, 
   3.832773664573968*^9, {3.832775308356722*^9, 3.8327753095106363`*^9}, {
   3.832775377507271*^9, 3.832775381522711*^9}, 3.83277547031168*^9, {
   3.832775619673921*^9, 3.832775630684701*^9}, 3.832804038374378*^9, {
   3.83280412251117*^9, 3.832804126395254*^9}, {3.8328042794409018`*^9, 
   3.8328043142373457`*^9}, {3.832804677441637*^9, 3.832804710184947*^9}, {
   3.8328048762880783`*^9, 3.832804886132332*^9}, {3.832804923431697*^9, 
   3.8328049637526073`*^9}, {3.832804998126829*^9, 3.832805008978698*^9}, {
   3.83281945865873*^9, 3.832819461705173*^9}, 3.8328219449653473`*^9, {
   3.8328222696550817`*^9, 3.832822355433213*^9}, {3.8328251919942207`*^9, 
   3.8328251951580057`*^9}, {3.832825410425997*^9, 3.832825499443407*^9}, {
   3.8328269794349823`*^9, 3.832826982678658*^9}, {3.832827135005818*^9, 
   3.8328271380055513`*^9}, 3.8328350103735523`*^9, 3.832857856595221*^9, 
   3.832858138816201*^9, 3.832858817948946*^9, 3.832858879246889*^9, {
   3.832859311727993*^9, 3.8328593157099857`*^9}, {3.832885568190836*^9, 
   3.832885605894758*^9}, 3.832885661002808*^9, 3.832906143021925*^9, 
   3.8329071332205973`*^9, {3.832907211623317*^9, 3.832907236831872*^9}, 
   3.832907378634267*^9, 3.83290742014812*^9, {3.8329075110988693`*^9, 
   3.832907511664938*^9}, 3.83290928432959*^9, 3.833170254578244*^9, 
   3.833171211116034*^9, 3.8331719937549353`*^9, 3.833173840469008*^9, 
   3.833176711277389*^9, 3.8331775848269176`*^9, 3.833183718152668*^9, {
   3.833349084520371*^9, 3.8333490896120367`*^9}, 3.83334917456269*^9, {
   3.834048531722816*^9, 3.834048642874435*^9}, {3.834049215323847*^9, 
   3.834049232768424*^9}, {3.834052130144322*^9, 3.834052139956296*^9}, {
   3.834052437729039*^9, 3.834052443066093*^9}, {3.834053424891117*^9, 
   3.834053470704994*^9}, 3.8340541722946777`*^9, {3.834055096532946*^9, 
   3.834055101953971*^9}, {3.834108655228746*^9, 3.834108684610854*^9}, {
   3.8341087799082193`*^9, 3.83410882515215*^9}, {3.8341089274363956`*^9, 
   3.8341089292733717`*^9}, 3.8341090219237022`*^9, 3.8341093810541573`*^9, {
   3.8341291590905848`*^9, 3.834129164855143*^9}, 3.834130019622471*^9, {
   3.834130990774131*^9, 3.834131021741394*^9}, {3.834131189273995*^9, 
   3.834131201166998*^9}, {3.834131252899794*^9, 3.8341312574867353`*^9}, {
   3.834132525764988*^9, 3.834132545995226*^9}, 3.83413261528354*^9, 
   3.834133325529126*^9, {3.834135519374008*^9, 3.834135585659713*^9}, 
   3.8341356836914043`*^9, 3.834135745133594*^9, {3.8341941334152937`*^9, 
   3.834194519823722*^9}, {3.834194551888465*^9, 3.834194599616218*^9}, 
   3.834194748072465*^9, 3.834194835429083*^9, 3.8341948662424088`*^9, {
   3.834194911323286*^9, 3.834194951828251*^9}, {3.834195005689678*^9, 
   3.834195039524354*^9}, {3.834195107629519*^9, 3.834195161115028*^9}, {
   3.834195263673931*^9, 3.834195283648281*^9}, 3.83419533869418*^9, {
   3.83419537311022*^9, 3.834195374874529*^9}, 3.834195437894862*^9, {
   3.834195629576087*^9, 3.834195641936997*^9}, {3.834195821377738*^9, 
   3.834195831094648*^9}, 3.8341964204766006`*^9, {3.8341965290010157`*^9, 
   3.834196631098637*^9}, 3.834197312263442*^9, 3.834197970602803*^9, 
   3.834198339869072*^9, 3.8341983781872*^9, 3.834198460426092*^9, {
   3.834199008527114*^9, 3.834199104414029*^9}, 3.834199214072929*^9, {
   3.834199657609255*^9, 3.8341996948031387`*^9}, {3.8341999562727327`*^9, 
   3.8342000124793797`*^9}, {3.834200254838483*^9, 3.834200270166741*^9}, {
   3.834200322448599*^9, 3.834200337236639*^9}, {3.8342003957192307`*^9, 
   3.834200408636979*^9}, {3.834200511024712*^9, 3.8342005787221127`*^9}, {
   3.834200623901785*^9, 3.8342007241645393`*^9}, {3.834200798529789*^9, 
   3.834200808177685*^9}, {3.8342009141070433`*^9, 3.834200920535775*^9}, {
   3.8342010459159613`*^9, 3.834201053013081*^9}, 3.834201126291106*^9, 
   3.834201758436387*^9, 3.8342021364035177`*^9, 3.834202240278823*^9, {
   3.834202392711403*^9, 3.8342024010530643`*^9}, {3.8342035597519093`*^9, 
   3.834203562220724*^9}, {3.834204126639346*^9, 3.834204167271668*^9}, {
   3.8342041978291893`*^9, 3.834204239188033*^9}, 3.834204474036891*^9, 
   3.8342045044401703`*^9, 3.8342045722817593`*^9, {3.834206061917753*^9, 
   3.8342060985264378`*^9}, 3.8342064238188677`*^9, {3.8342075163559303`*^9, 
   3.834207537043787*^9}, 3.834213173402265*^9, {3.8342139362564793`*^9, 
   3.8342139591764507`*^9}, {3.834215083974112*^9, 3.8342151503623667`*^9}, 
   3.834215192606806*^9, 3.834215274642791*^9, {3.834215449718499*^9, 
   3.8342154560796747`*^9}, {3.834215598148641*^9, 3.834215619323474*^9}, 
   3.8342156952510347`*^9, {3.834215950465974*^9, 3.834215974535969*^9}, {
   3.8342160734783497`*^9, 3.83421607752721*^9}, {3.8342163161326303`*^9, 
   3.8342163709436817`*^9}, {3.834216406196185*^9, 3.834216423169256*^9}, {
   3.8342165702460327`*^9, 3.834216586932479*^9}, 3.834216640790724*^9, {
   3.834217590956917*^9, 3.8342175995335617`*^9}, 3.834217743870921*^9, {
   3.834217897023409*^9, 3.8342179684593887`*^9}, {3.834218092232938*^9, 
   3.834218103352207*^9}, 3.834218548778668*^9, 3.8342193854787292`*^9, {
   3.8342208883110723`*^9, 3.834220954670795*^9}, 3.8342209861508837`*^9, 
   3.8347341072331247`*^9, {3.834734297174551*^9, 3.8347343016704893`*^9}, {
   3.834734544659131*^9, 3.834734564563937*^9}, {3.8347355616289053`*^9, 
   3.8347355751520157`*^9}, 3.834735779545763*^9, {3.834740091725403*^9, 
   3.834740097466085*^9}, {3.834740594716707*^9, 3.8347406208148317`*^9}, {
   3.836028176523477*^9, 3.836028187239553*^9}, 3.842425530133939*^9, {
   3.8424257607279882`*^9, 3.842425760914103*^9}, {3.842428192388595*^9, 
   3.842428245023539*^9}, {3.8424282953346357`*^9, 3.842428363527083*^9}, {
   3.842428398285481*^9, 3.842428402622077*^9}, {3.842428450893917*^9, 
   3.842428627836597*^9}, {3.842428661808782*^9, 3.842428662225583*^9}, {
   3.8425998077759132`*^9, 3.8425998721489573`*^9}, {3.84259995789723*^9, 
   3.842599979221623*^9}, {3.84260002336384*^9, 3.8426000652153273`*^9}, {
   3.8426001013575172`*^9, 3.842600651309498*^9}, {3.842600684887498*^9, 
   3.842600961236577*^9}, {3.842602976866839*^9, 3.842602977457663*^9}, 
   3.842603133164558*^9, {3.842603195669998*^9, 3.8426032752422953`*^9}, {
   3.84260331110957*^9, 3.842603454881571*^9}, {3.842944682089126*^9, 
   3.842944706242378*^9}, {3.842944972287105*^9, 3.842945063225972*^9}, {
   3.8429451907681923`*^9, 3.842945190853224*^9}, {3.8429474700897093`*^9, 
   3.842947506244512*^9}, {3.842947540133559*^9, 3.84294756549438*^9}, {
   3.842947596926955*^9, 3.842947606517907*^9}, 3.842948364895401*^9, {
   3.8429484345250263`*^9, 3.842948449666635*^9}, {3.842950501227791*^9, 
   3.842950539667095*^9}, 3.842950689266749*^9, {3.84295140523335*^9, 
   3.842951444234737*^9}, {3.8429515353544893`*^9, 3.842951539235421*^9}, {
   3.842951607608426*^9, 3.84295162242768*^9}, {3.842951663045092*^9, 
   3.842951691890778*^9}, {3.842951739388228*^9, 3.8429517508794737`*^9}, {
   3.842951862816071*^9, 3.8429518775399437`*^9}, {3.8429806398894043`*^9, 
   3.8429806550571947`*^9}, {3.8429809837336626`*^9, 
   3.8429809838780622`*^9}, {3.8429810459954453`*^9, 3.842981115983588*^9}, {
   3.842981494554205*^9, 3.84298149463912*^9}, {3.842983565098674*^9, 
   3.842983600660125*^9}, {3.8429838189371157`*^9, 3.8429838687446795`*^9}, {
   3.842985910642851*^9, 3.842985986949418*^9}, 3.8429860425962057`*^9, {
   3.842986093694355*^9, 3.842986147539035*^9}, {3.843024932583352*^9, 
   3.8430254577599277`*^9}, {3.8430255105311203`*^9, 
   3.8430257617257347`*^9}, {3.843025805029212*^9, 3.843025824679541*^9}, {
   3.8430258693857937`*^9, 3.843025960195381*^9}, {3.843025992835473*^9, 
   3.843026047456664*^9}, {3.843026555277205*^9, 3.843026568110404*^9}, {
   3.843036157712282*^9, 3.843036178224311*^9}, {3.843036676054098*^9, 
   3.8430366937771235`*^9}, 3.843054667984557*^9, 3.844414906305183*^9, {
   3.844415120625613*^9, 3.844415126143664*^9}, {3.844415999991776*^9, 
   3.844416041742249*^9}, 3.844416185297558*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"472ffd6f-78a1-4126-8b55-a8f885fc34b4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"calculating order:\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["calculating order:", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.844414907620619*^9, 3.844415129074456*^9, 
  3.8444160427194366`*^9, 3.844417189729622*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5b14cd4e-5ee0-460c-b46e-8c59e62e75e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"calculating order:\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["calculating order:", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.844414907620619*^9, 3.844415129074456*^9, 
  3.8444160427194366`*^9, 3.844417189911914*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6a29c755-e976-4efe-9c48-98d8985c3d44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"calculating order:\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["calculating order:", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.844414907620619*^9, 3.844415129074456*^9, 
  3.8444160427194366`*^9, 3.8444171909558215`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b5f2e447-210c-4155-b709-d98de33e6713"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"calculating order:\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["calculating order:", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.844414907620619*^9, 3.844415129074456*^9, 
  3.8444160427194366`*^9, 3.8444171946700125`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ed2371c2-6466-4116-88c5-20b11d8d97d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"calculating order:\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["calculating order:", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.844414907620619*^9, 3.844415129074456*^9, 
  3.8444160427194366`*^9, 3.844417213307182*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ed2948c8-f515-4d01-b23c-2d9c7b26c169"],

Cell[BoxData["\<\"Simplifying...\"\>"], "Print",
 CellChangeTimes->{3.844414907620619*^9, 3.844415129074456*^9, 
  3.8444160427194366`*^9, 3.8444173069080596`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b3b7d064-abcc-48e2-ba67-2f63b182aced"],

Cell[BoxData["\<\"Solutions:\"\>"], "Print",
 CellChangeTimes->{3.844414907620619*^9, 3.844415129074456*^9, 
  3.8444160427194366`*^9, 3.8444173759728303`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e9c69bb9-e562-45a8-815a-ac7d12fd8c06"],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{
    SubscriptBox["h", "1"], "\[LongEqual]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"g", "(", "t", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"cos", "(", "\[Phi]", ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["g", "\[Prime]",
                 MultilineFunction->None], "(", "t", ")"}], "2"]}], "-", 
             RowBox[{"7", " ", 
              RowBox[{"g", "(", "t", ")"}], " ", 
              RowBox[{
               SuperscriptBox["g", "\[Prime]\[Prime]",
                MultilineFunction->None], "(", "t", ")"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"g", "(", "t", ")"}], "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"g", "(", "t", ")"}], "4"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]", " ", 
           RowBox[{"g", "(", "t", ")"}], " ", 
           RowBox[{"sin", "(", "\[Phi]", ")"}], " ", 
           RowBox[{
            SuperscriptBox["g", "\[Prime]",
             MultilineFunction->None], "(", "t", ")"}]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Omega]", "4"]}]]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Omega]", "5"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"sin", "(", "\[Phi]", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["g", "\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["g", "\[Prime]",
                  MultilineFunction->None], "(", "t", ")"}], "2"]}], "-", 
              RowBox[{"12", " ", 
               RowBox[{"g", "(", "t", ")"}], " ", 
               RowBox[{
                SuperscriptBox["g", "\[Prime]\[Prime]",
                 MultilineFunction->None], "(", "t", ")"}]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"g", "(", "t", ")"}], "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox[
                RowBox[{"g", "(", "t", ")"}], "4"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g", "(", "t", ")"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["g", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "(", "t", ")"}]}]}], ")"}]}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"cos", "(", "\[Phi]", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g", "\[Prime]",
               MultilineFunction->None], "(", "t", ")"}], "2"]}], "-", 
           RowBox[{"41", " ", 
            RowBox[{"g", "(", "t", ")"}], " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]\[Prime]",
              MultilineFunction->None], "(", "t", ")"}]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"g", "(", "t", ")"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"g", "(", "t", ")"}], "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"g", "(", "t", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"sin", "(", "\[Phi]", ")"}], " ", 
          RowBox[{
           SuperscriptBox["g", "\[Prime]",
            MultilineFunction->None], "(", "t", ")"}]}], "+", 
         RowBox[{"3", " ", "\[CapitalDelta]", " ", 
          RowBox[{"g", "(", "t", ")"}], " ", 
          RowBox[{"cos", "(", "\[Phi]", ")"}]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Omega]", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"g", "(", "t", ")"}], "3"], " ", 
       RowBox[{"cos", "(", "\[Phi]", ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Omega]", "2"]}]], "+", 
     RowBox[{
      RowBox[{"g", "(", "t", ")"}], " ", 
      RowBox[{"cos", "(", "\[Phi]", ")"}]}]}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.844414907620619*^9, 3.844415129074456*^9, 
  3.8444160427194366`*^9, 3.8444173760078382`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c275dd85-d4e1-4799-9bc0-28d65fc59ba6"],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{
    SubscriptBox["h", "2"], "\[LongEqual]", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"g", "(", "t", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "\[CapitalDelta]", " ", 
          RowBox[{"g", "(", "t", ")"}], " ", 
          RowBox[{"cos", "(", "\[Phi]", ")"}], " ", 
          RowBox[{
           SuperscriptBox["g", "\[Prime]",
            MultilineFunction->None], "(", "t", ")"}]}], "-", 
         RowBox[{
          RowBox[{"sin", "(", "\[Phi]", ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["g", "\[Prime]",
                MultilineFunction->None], "(", "t", ")"}], "2"]}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"g", "(", "t", ")"}], " ", 
             RowBox[{
              SuperscriptBox["g", "\[Prime]\[Prime]",
               MultilineFunction->None], "(", "t", ")"}]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"g", "(", "t", ")"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"g", "(", "t", ")"}], "4"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Omega]", "4"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Omega]", "5"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"sin", "(", "\[Phi]", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g", "\[Prime]",
               MultilineFunction->None], "(", "t", ")"}], "2"]}], "-", 
           RowBox[{"41", " ", 
            RowBox[{"g", "(", "t", ")"}], " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]\[Prime]",
              MultilineFunction->None], "(", "t", ")"}]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"g", "(", "t", ")"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"g", "(", "t", ")"}], "4"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"cos", "(", "\[Phi]", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"g", "(", "t", ")"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["g", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "(", "t", ")"}]}], "-", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g", "\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["g", "\[Prime]",
                  MultilineFunction->None], "(", "t", ")"}], "2"]}], "-", 
              RowBox[{"12", " ", 
               RowBox[{"g", "(", "t", ")"}], " ", 
               RowBox[{
                SuperscriptBox["g", "\[Prime]\[Prime]",
                 MultilineFunction->None], "(", "t", ")"}]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"g", "(", "t", ")"}], "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox[
                RowBox[{"g", "(", "t", ")"}], "4"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"g", "(", "t", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[CapitalDelta]", " ", 
          RowBox[{"g", "(", "t", ")"}], " ", 
          RowBox[{"sin", "(", "\[Phi]", ")"}]}], "-", 
         RowBox[{
          RowBox[{"cos", "(", "\[Phi]", ")"}], " ", 
          RowBox[{
           SuperscriptBox["g", "\[Prime]",
            MultilineFunction->None], "(", "t", ")"}]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Omega]", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"g", "(", "t", ")"}], "3"], " ", 
       RowBox[{"sin", "(", "\[Phi]", ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Omega]", "2"]}]], "+", 
     RowBox[{
      RowBox[{"g", "(", "t", ")"}], " ", 
      RowBox[{"sin", "(", "\[Phi]", ")"}]}]}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.844414907620619*^9, 3.844415129074456*^9, 
  3.8444160427194366`*^9, 3.8444173760168405`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0e11b91b-1a16-4906-ac41-9a7517324f1e"],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{
    SubscriptBox["h", "3"], "\[LongEqual]", 
    RowBox[{
     FractionBox["\[CapitalDelta]", "2"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["g", "\[Prime]",
          MultilineFunction->None], "(", "t", ")"}], "2"], "-", 
       RowBox[{
        RowBox[{"g", "(", "t", ")"}], " ", 
        RowBox[{
         SuperscriptBox["g", "\[Prime]\[Prime]",
          MultilineFunction->None], "(", "t", ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"g", "(", "t", ")"}], "2"]}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Omega]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["g", "\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], "2"]}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"g", "(", "t", ")"}], " ", 
          RowBox[{
           SuperscriptBox["g", "\[Prime]\[Prime]",
            MultilineFunction->None], "(", "t", ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"g", "(", "t", ")"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "4"]}], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Omega]", "4"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Omega]", "5"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["g", "\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], "2"]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["g", "\[Prime]",
            MultilineFunction->None], "(", "t", ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["g", 
             TagBox[
              RowBox[{"(", "4", ")"}],
              Derivative],
             MultilineFunction->None], "(", "t", ")"}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]\[Prime]",
              MultilineFunction->None], "(", "t", ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["g", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "(", "t", ")"}], " ", 
         RowBox[{
          SuperscriptBox["g", "\[Prime]",
           MultilineFunction->None], "(", "t", ")"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "3"], " ", 
         RowBox[{
          SuperscriptBox["g", "\[Prime]\[Prime]",
           MultilineFunction->None], "(", "t", ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["g", "\[Prime]\[Prime]",
            MultilineFunction->None], "(", "t", ")"}], "2"]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "4"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "6"]}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"\[CapitalDelta]", " ", 
       SuperscriptBox[
        RowBox[{"g", "(", "t", ")"}], "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Omega]", "2"]}]], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"g", "(", "t", ")"}], "2"], 
      RowBox[{"2", " ", "\[Omega]"}]]}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.844414907620619*^9, 3.844415129074456*^9, 
  3.8444160427194366`*^9, 3.844417376055893*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b3847a82-5a7c-4a4e-9816-b34a833fce2e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Run", " ", "this", " ", "cell", " ", "to", " ", "obtaind", " ", "the", 
     " ", "expansion", " ", "for", " ", "the", " ", "micromotion"}], ",", " ", 
    RowBox[{
     RowBox[{
     "that", " ", "is", " ", "the", " ", "operator", " ", "S", " ", "such", 
      " ", "that", " ", "U"}], " ", "=", " ", 
     RowBox[{"exp", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "i"}], " ", "S"}], ")"}], " ", "as", " ", "in", " ", 
      RowBox[{"Eq", ".", " ", 
       RowBox[{"(", "25", ")"}], ".", "\[IndentingNewLine]", "The"}], " ", 
      "obtained", " ", "coefficients", " ", "d_j", " ", "multiply", " ", 
      "the", " ", "generators", " ", 
      RowBox[{"G_j", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"resArray", " ", "=", " ", 
     RowBox[{"ArrayReshape", "[", 
      RowBox[{"results", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"fourierCompNo", "+", "1"}], ",", "basisNo"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"resArray", " ", "=", " ", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]", "*", "resArray"}], " ", "/.", " ", 
        RowBox[{"\[Omega]", "\[Rule]", 
         RowBox[{"1", "/", "\[Epsilon]"}]}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]", "^", "pow_"}], "/;", 
         RowBox[{"pow", ">", "magnusTermNo"}]}], ")"}], "\[Rule]", "0"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"fH", "[", "i", "]"}], "=", 
       RowBox[{"resArray", "[", 
        RowBox[{"[", 
         RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "fourierCompNo"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fix", "=", "Now"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"fH", "[", "n", "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", "n", "*", "\[Omega]", "*", "t"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"ComplexExpand", "[", 
           RowBox[{
            RowBox[{"Conjugate", "[", 
             RowBox[{"fH", "[", "n", "]"}], "]"}], ",", "complexParameters"}],
            "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "I"}], "*", "n", "*", "\[Omega]", "*", "t"}], 
           "]"}]}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "fourierCompNo"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Now we have the generator ... \>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<doing 1 ... \>\"", ",", " ", 
      RowBox[{"TimeObject", "[", "Fix", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Integrating ... \>\"", ",", " ", 
      RowBox[{"Now", "-", "Fix"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{"A", ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "s1"}], "}"}]}], "]"}], "  ", "/.", " ", 
      RowBox[{"s1", "\[Rule]", "s"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"magnusRes", " ", "=", " ", 
     RowBox[{"\[CapitalOmega]", "[", "1", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<doing \>\"", ",", " ", "n", ",", " ", "\"\< ... \>\"", ",", " ", 
        RowBox[{"Now", "-", "Fix"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"n", ",", "1"}], "]"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"Comm", "[", 
          RowBox[{
           RowBox[{"\[CapitalOmega]", "[", 
            RowBox[{"n", "-", "1"}], "]"}], ",", "A"}], "]"}], "]"}], " ", "/.",
         " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", "^", "pow_"}], "/;", 
           RowBox[{"pow", ">", "magnusTermNo"}]}], ")"}], "\[Rule]", 
         "0"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"n", ",", "j"}], "]"}], " ", "=", " ", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"Comm", "[", 
               RowBox[{
                RowBox[{"\[CapitalOmega]", "[", "m", "]"}], ",", 
                RowBox[{"S", "[", 
                 RowBox[{
                  RowBox[{"n", "-", "m"}], ",", 
                  RowBox[{"j", "-", "1"}]}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", 
                RowBox[{"n", "-", "j"}]}], "}"}]}], "]"}], "]"}], " ", "/.", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", "^", "pow_"}], "/;", 
              RowBox[{"pow", ">", "magnusTermNo"}]}], ")"}], "\[Rule]", 
            "0"}]}]}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "2", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Integrating ... \>\"", ",", " ", 
        RowBox[{"Now", "-", "Fix"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", "n", "]"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"BernoulliB", "[", "j", "]"}], "/", 
            RowBox[{"j", "!"}]}], "*", 
           RowBox[{"Integrate", "[", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"n", ",", "j"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "0", ",", "s1"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], " ", "/.", 
        RowBox[{"s1", "\[Rule]", "s"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"magnusRes", " ", "=", " ", 
       RowBox[{"magnusRes", " ", "+", "  ", 
        RowBox[{"\[CapitalOmega]", "[", "n", "]"}]}]}], ";"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", "magnusTermNo"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<proceeding to limits ... \>\"", ",", " ", 
      RowBox[{"Now", "-", "Fix"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"cutoff", " ", "higher", " ", "orders"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"magnusLim", " ", "=", " ", 
     RowBox[{"Limit", "[", 
      RowBox[{"magnusRes", ",", 
       RowBox[{"s", "\[Rule]", " ", 
        RowBox[{"+", "Infinity"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<collecting ... \>\"", ",", " ", 
      RowBox[{"Now", "-", "Fix"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"resMagnusCol", " ", "=", " ", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"magnusLim", "*", 
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}]}], ",", "\[Epsilon]", ",", 
        "FullSimplify"}], "]"}], "/.", " ", 
      RowBox[{"\[Epsilon]", " ", "\[Rule]", " ", 
       RowBox[{"1", "/", "\[Omega]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"TraditionalForm", "[", 
        RowBox[{
         SubscriptBox["S", 
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"resMagnusCol", ",", "i"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]], " ", "\[Equal]", " ", 
         "i"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "resMagnusCol"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<All done ... \>\"", ",", " ", 
      RowBox[{"Now", "-", "Fix"}]}], "]"}], ";"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.843026065104354*^9, 3.843026087151497*^9}, {
   3.843026178509088*^9, 3.8430262028941307`*^9}, {3.8430262639413958`*^9, 
   3.843026284442169*^9}, 3.8430263214423437`*^9, 3.843026362903764*^9, {
   3.843026464556158*^9, 3.843026469662758*^9}, 3.84303624801641*^9, {
   3.8444148309838448`*^9, 3.844414836231851*^9}, {3.844414957339335*^9, 
   3.8444149616317472`*^9}, {3.844415005244439*^9, 3.844415022271398*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"a6bff91b-07c7-4ba9-b652-773c1d84e88f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Now we have the generator ... \"\>"], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.8444174489283705`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"3efdf5ca-bc3d-4121-a9a7-e64305b32427"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"doing 1 ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
     RowBox[{
       RowBox[{"\"16:44:08\"", 
         StyleBox[
          RowBox[{"\"GMT+\"", "\[InvisibleSpace]", 
            StyleBox["3.`", NumberMarks -> False, StripOnInput -> False]}], 
          FontColor -> GrayLevel[0.5]]}]}], 
     RowBox[{"TimeObject", "[", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"16", ",", "44", ",", "8.7703346`8.695591129937412"}], 
           "}"}], ",", "\"Instant\"", ",", "3.`"}], "]"}]},
    "TimeObject",
    Editable->False]}],
  SequenceForm["doing 1 ... ", 
   TimeObject[{16, 44, 8.7703346`8.695591129937412}, "Instant", 3.]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.8444174489303703`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"8cbdeff1-be2b-4d8a-a225-96685ca6b0d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrating ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"0.1590359`", "\"s\"", "seconds", "\"Seconds\""},
    "Quantity"]}],
  SequenceForm["Integrating ... ", 
   Quantity[0.1590359, "Seconds"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.8444174491384172`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"e7a12ab3-8040-495e-b2e5-8cddee0cc362"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"doing \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"2.901437011666667`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["doing ", 2, " ... ", 
   Quantity[2.901437011666667, "Minutes"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.844417622858556*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"bb820166-55bc-4519-b07c-e103192dd24b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrating ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"3.469663076666667`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["Integrating ... ", 
   Quantity[3.469663076666667, "Minutes"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.844417656951119*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"cb015b17-3a88-44cf-8c15-67f8846bf71d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"doing \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"14.007655839999998`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["doing ", 3, " ... ", 
   Quantity[14.007655839999998`, "Minutes"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.8444182892316856`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"3285190e-c11d-4b10-b1f9-5367252b3c9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrating ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"17.31037421`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["Integrating ... ", 
   Quantity[17.31037421, "Minutes"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.8444184873947887`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"59629e1c-9fd9-4996-8096-2fed616db3ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"doing \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"33.63492889833333`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["doing ", 4, " ... ", 
   Quantity[33.63492889833333, "Minutes"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.844419466867069*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"1e488cd6-0769-4520-b5e4-b4156b7649a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrating ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"40.55312317333333`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["Integrating ... ", 
   Quantity[40.55312317333333, "Minutes"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.8444198819597254`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"8de6fbe9-1e5f-416d-a3c3-297360c343df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"doing \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"40.77838044833334`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["doing ", 5, " ... ", 
   Quantity[40.77838044833334, "Minutes"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.844419895474163*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"f10a7221-2974-4eb1-86ca-902b90ef9129"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Integrating ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"47.66571862166666`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["Integrating ... ", 
   Quantity[47.66571862166666, "Minutes"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.8444203087144523`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"abbcca28-4d46-47f2-bb10-62886daa42fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"proceeding to limits ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"47.669399535000004`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["proceeding to limits ... ", 
   Quantity[47.669399535000004`, "Minutes"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.844420308935307*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"9dadf5ff-fe3b-4fea-9ba2-dcf24b0474f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"collecting ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"53.02239382333333`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["collecting ... ", 
   Quantity[53.02239382333333, "Minutes"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.8444206301149645`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"3b302bfa-1015-42a5-87b2-7ac1a89979eb"],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{
    SubscriptBox["S", "1"], "\[LongEqual]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[CapitalDelta]", " ", 
             RowBox[{
              SuperscriptBox["g", "\[Prime]",
               MultilineFunction->None], "(", "t", ")"}], " ", 
             RowBox[{"cos", "(", 
              RowBox[{
               RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "\[Prime]\[Prime]",
               MultilineFunction->None], "(", "t", ")"}], " ", 
             RowBox[{"sin", "(", 
              RowBox[{
               RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"sin", "(", 
          RowBox[{
           RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}],
         "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"sin", "(", "\[Phi]", ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Omega]", "3"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g", "\[Prime]\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["g", "\[Prime]",
           MultilineFunction->None], "(", "t", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"74", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "-", 
           RowBox[{"144", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"27", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"27", " ", 
            RowBox[{"cos", "(", "\[Phi]", ")"}]}]}], ")"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{
          SuperscriptBox["g", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "(", "t", ")"}], " ", 
         RowBox[{"cos", "(", 
          RowBox[{
           RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}],
         "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[CapitalDelta]", "3"], " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"sin", "(", 
          RowBox[{
           RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}],
         "-", 
        RowBox[{"9", " ", "\[CapitalDelta]", " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sin", "(", 
            RowBox[{
             RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
             RowBox[{"3", " ", "\[Phi]"}]}], ")"}], "+", 
           RowBox[{"sin", "(", "\[Phi]", ")"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Omega]", "4"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"120", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"], " ", 
             RowBox[{
              SuperscriptBox["g", "\[Prime]",
               MultilineFunction->None], "(", "t", ")"}], " ", 
             RowBox[{"cos", "(", 
              RowBox[{
               RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
              ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"], " ", 
             RowBox[{
              SuperscriptBox["g", "\[Prime]\[Prime]",
               MultilineFunction->None], "(", "t", ")"}], " ", 
             RowBox[{"sin", "(", 
              RowBox[{
               RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]", " ", 
             RowBox[{
              SuperscriptBox["g", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "(", "t", ")"}], " ", 
             RowBox[{"cos", "(", 
              RowBox[{
               RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", 
               TagBox[
                RowBox[{"(", "4", ")"}],
                Derivative],
               MultilineFunction->None], "(", "t", ")"}], " ", 
             RowBox[{"sin", "(", 
              RowBox[{
               RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[CapitalDelta]", "4"], " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g", "\[Prime]",
               MultilineFunction->None], "(", "t", ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"226", " ", 
               RowBox[{"sin", "(", 
                RowBox[{
                 RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
                ")"}]}], "+", 
              RowBox[{"45", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"sin", "(", 
                  RowBox[{
                   RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
                   RowBox[{"3", " ", "\[Phi]"}]}], ")"}], "-", 
                 RowBox[{"8", " ", 
                  RowBox[{"sin", "(", 
                   RowBox[{
                    RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
                    RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               RowBox[{"sin", "(", "\[Phi]", ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"2", " ", "\[CapitalDelta]", " ", 
             RowBox[{
              SuperscriptBox["g", "\[Prime]",
               MultilineFunction->None], "(", "t", ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"104", " ", 
                RowBox[{"cos", "(", 
                 RowBox[{
                  RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
                 ")"}]}], "+", 
               RowBox[{"48", " ", 
                RowBox[{"cos", "(", 
                 RowBox[{
                  RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
                  RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
               RowBox[{"51", " ", 
                RowBox[{"cos", "(", 
                 RowBox[{
                  RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
                  RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
               RowBox[{"60", " ", 
                RowBox[{"cos", "(", "\[Phi]", ")"}]}]}], ")"}]}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"96", " ", 
               RowBox[{"sin", "(", 
                RowBox[{
                 RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
                ")"}]}], "-", 
              RowBox[{"160", " ", 
               RowBox[{"sin", "(", 
                RowBox[{
                 RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
                 RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
              RowBox[{"25", " ", 
               RowBox[{"sin", "(", 
                RowBox[{
                 RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
                 RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
              RowBox[{"25", " ", 
               RowBox[{"sin", "(", "\[Phi]", ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "-", 
           RowBox[{"32", " ", 
            RowBox[{"cos", "(", "\[Phi]", ")"}], " ", 
            RowBox[{"sin", "(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
             ")"}]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"sin", "(", "\[Phi]", ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"92", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "-", 
           RowBox[{"405", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"95", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "-", 
           RowBox[{"45", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"5", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"6", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"5", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"140", " ", 
            RowBox[{"sin", "(", "\[Phi]", ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3840", " ", 
        SuperscriptBox["\[Omega]", "5"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["g", "\[Prime]",
           MultilineFunction->None], "(", "t", ")"}], " ", 
         RowBox[{"cos", "(", 
          RowBox[{
           RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}],
         "-", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"sin", "(", 
          RowBox[{
           RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Omega]", "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g", "(", "t", ")"}], " ", 
        RowBox[{"sin", "(", 
         RowBox[{
          RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Omega]"}], ")"}]}]}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.844420644917045*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"e68a9f07-b36c-4e72-837f-8ff3021c5b10"],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{
    SubscriptBox["S", "2"], "\[LongEqual]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "\[CapitalDelta]", " ", 
         RowBox[{
          SuperscriptBox["g", "\[Prime]",
           MultilineFunction->None], "(", "t", ")"}], " ", 
         RowBox[{"sin", "(", 
          RowBox[{
           RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}],
         "-", 
        RowBox[{"6", " ", 
         RowBox[{
          SuperscriptBox["g", "\[Prime]\[Prime]",
           MultilineFunction->None], "(", "t", ")"}], " ", 
         RowBox[{"cos", "(", 
          RowBox[{
           RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}],
         "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"cos", "(", 
          RowBox[{
           RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}],
         "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"cos", "(", "\[Phi]", ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Omega]", "3"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"], " ", 
             RowBox[{
              SuperscriptBox["g", "\[Prime]",
               MultilineFunction->None], "(", "t", ")"}], " ", 
             RowBox[{"sin", "(", 
              RowBox[{
               RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
              ")"}]}]}], "+", 
           RowBox[{"3", " ", "\[CapitalDelta]", " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["g", "\[Prime]",
           MultilineFunction->None], "(", "t", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"74", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "+", 
           RowBox[{"144", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"27", " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "-", 
           RowBox[{"27", " ", 
            RowBox[{"sin", "(", "\[Phi]", ")"}]}]}], ")"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[CapitalDelta]", "3"], " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"cos", "(", 
          RowBox[{
           RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}],
         "+", 
        RowBox[{"9", " ", "\[CapitalDelta]", " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cos", "(", "\[Phi]", ")"}], "-", 
           RowBox[{"cos", "(", 
            RowBox[{
             RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
             RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Omega]", "4"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"120", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"], " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "-", 
           RowBox[{"4", " ", "\[CapitalDelta]", " ", 
            RowBox[{
             SuperscriptBox["g", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"sin", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g", 
              TagBox[
               RowBox[{"(", "4", ")"}],
               Derivative],
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[CapitalDelta]", "4"], " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["g", "\[Prime]",
               MultilineFunction->None], "(", "t", ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"226", " ", 
               RowBox[{"cos", "(", 
                RowBox[{
                 RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
                ")"}]}], "+", 
              RowBox[{"45", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  RowBox[{"cos", "(", 
                   RowBox[{
                    RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
                    RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
                 RowBox[{"cos", "(", 
                  RowBox[{
                   RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
                   RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], ")"}]}], "-", 
              RowBox[{"18", " ", 
               RowBox[{"cos", "(", "\[Phi]", ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[CapitalDelta]", " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"104", " ", 
               RowBox[{"sin", "(", 
                RowBox[{
                 RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
                ")"}]}], "-", 
              RowBox[{"48", " ", 
               RowBox[{"sin", "(", 
                RowBox[{
                 RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
                 RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
              RowBox[{"51", " ", 
               RowBox[{"sin", "(", 
                RowBox[{
                 RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
                 RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "-", 
              RowBox[{"60", " ", 
               RowBox[{"sin", "(", "\[Phi]", ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"96", " ", 
               RowBox[{"cos", "(", 
                RowBox[{
                 RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
                ")"}]}], "+", 
              RowBox[{"160", " ", 
               RowBox[{"cos", "(", 
                RowBox[{
                 RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
                 RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
              RowBox[{"25", " ", 
               RowBox[{"cos", "(", 
                RowBox[{
                 RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
                 RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "-", 
              RowBox[{"25", " ", 
               RowBox[{"cos", "(", "\[Phi]", ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"16", " ", 
             RowBox[{"cos", "(", 
              RowBox[{
               RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
              ")"}]}]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"cos", "(", "\[Phi]", ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"92", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
             ")"}]}], "+", 
           RowBox[{"405", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"95", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"3", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"45", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"4", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"5", " ", "\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"cos", "(", 
             RowBox[{
              RowBox[{"6", " ", "t", " ", "\[Omega]"}], "+", 
              RowBox[{"5", " ", "\[Phi]"}]}], ")"}]}], "-", 
           RowBox[{"140", " ", 
            RowBox[{"cos", "(", "\[Phi]", ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3840", " ", 
        SuperscriptBox["\[Omega]", "5"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{
           SuperscriptBox["g", "\[Prime]",
            MultilineFunction->None], "(", "t", ")"}], " ", 
          RowBox[{"sin", "(", 
           RowBox[{
            RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
           ")"}]}]}], "-", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"cos", "(", 
          RowBox[{
           RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], 
          ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Omega]", "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g", "(", "t", ")"}], " ", 
        RowBox[{"cos", "(", 
         RowBox[{
          RowBox[{"2", " ", "t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Omega]"}], ")"}]}]}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.844420644990322*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"89d7e3dc-c4ea-431a-8263-7ee8a51e9119"],

Cell[BoxData[
 TagBox[
  FormBox[
   RowBox[{
    SubscriptBox["S", "3"], "\[LongEqual]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"16", " ", 
               RowBox[{"cos", "(", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"sin", "(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["g", "\[Prime]",
            MultilineFunction->None], "(", "t", ")"}], "2"], " ", 
         RowBox[{"sin", "(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
          ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[CapitalDelta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "2"], " ", 
         RowBox[{"sin", "(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", 
            RowBox[{"sin", "(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
             ")"}]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"sin", "(", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Omega]", "4"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"g", "(", "t", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", " ", 
               RowBox[{
                SuperscriptBox["g", "\[Prime]",
                 MultilineFunction->None], "(", "t", ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"10", " ", 
                  RowBox[{"cos", "(", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
                   ")"}]}], "-", "3"}], ")"}]}], "+", 
              RowBox[{"14", " ", 
               RowBox[{
                SuperscriptBox["g", "\[Prime]\[Prime]",
                 MultilineFunction->None], "(", "t", ")"}], " ", 
               RowBox[{"sin", "(", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"80", " ", 
               RowBox[{"cos", "(", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SuperscriptBox["g", "\[Prime]",
           MultilineFunction->None], "(", "t", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", "\[CapitalDelta]", " ", 
            RowBox[{
             SuperscriptBox["g", "\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"sin", "(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
             ")"}]}], "-", 
           RowBox[{
            RowBox[{
             SuperscriptBox["g", "\[Prime]\[Prime]",
              MultilineFunction->None], "(", "t", ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"160", " ", 
               RowBox[{"cos", "(", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
                ")"}]}], "+", "3"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "3"], " ", 
         RowBox[{
          SuperscriptBox["g", "\[Prime]",
           MultilineFunction->None], "(", "t", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"618", " ", 
            RowBox[{"cos", "(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
             ")"}]}], "+", 
           RowBox[{"135", " ", 
            RowBox[{"cos", "(", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
             ")"}]}], "-", "64"}], ")"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["\[CapitalDelta]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "2"], " ", 
         RowBox[{"sin", "(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
          ")"}]}], "+", 
        RowBox[{"6", " ", "\[CapitalDelta]", " ", 
         SuperscriptBox[
          RowBox[{"g", "(", "t", ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            RowBox[{"sin", "(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
             ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"sin", "(", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Omega]", "5"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g", "(", "t", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["g", "\[Prime]",
             MultilineFunction->None], "(", "t", ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"12", " ", 
              RowBox[{"cos", "(", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]", " ", 
           RowBox[{"g", "(", "t", ")"}], " ", 
           RowBox[{"sin", "(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Omega]", "3"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"g", "(", "t", ")"}], "2"], " ", 
        RowBox[{"sin", "(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", "\[Omega]"}], "+", "\[Phi]"}], ")"}]}], ")"}]}],
        ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Omega]", "2"]}], ")"}]}]}]}],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.8444206450333323`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"ddbb254a-3da7-4733-9d2b-9bfd3d31dd14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"All done ... \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"53.270966603333335`", "\"min\"", "minutes", "\"Minutes\""},
    "Quantity"]}],
  SequenceForm["All done ... ", 
   Quantity[53.270966603333335`, "Minutes"]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8444149194821997`*^9, 3.84441496317577*^9, 
  3.8444150233328247`*^9, 3.844416059966049*^9, 3.844420645036333*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"21b843de-97f3-45a1-b815-3998fc7558d1"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{969, 1012},
WindowMargins->{{Automatic, -5}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->"/home/egidijus/nextvu/viktoras/printout-5-notime.\
pdf"},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.1 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d3987b2a-051d-4ce9-8c48-f3870f4c63d8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 54467, 1136, 2973, "Input",ExpressionUUID->"472ffd6f-78a1-4126-8b55-a8f885fc34b4"],
Cell[CellGroupData[{
Cell[55072, 1162, 389, 9, 24, "Print",ExpressionUUID->"5b14cd4e-5ee0-460c-b46e-8c59e62e75e2"],
Cell[55464, 1173, 389, 9, 24, "Print",ExpressionUUID->"6a29c755-e976-4efe-9c48-98d8985c3d44"],
Cell[55856, 1184, 391, 9, 24, "Print",ExpressionUUID->"b5f2e447-210c-4155-b709-d98de33e6713"],
Cell[56250, 1195, 391, 9, 24, "Print",ExpressionUUID->"ed2371c2-6466-4116-88c5-20b11d8d97d8"],
Cell[56644, 1206, 389, 9, 24, "Print",ExpressionUUID->"ed2948c8-f515-4d01-b23c-2d9c7b26c169"],
Cell[57036, 1217, 267, 5, 24, "Print",ExpressionUUID->"b3b7d064-abcc-48e2-ba67-2f63b182aced"],
Cell[57306, 1224, 263, 5, 24, "Print",ExpressionUUID->"e9c69bb9-e562-45a8-815a-ac7d12fd8c06"],
Cell[57572, 1231, 5125, 138, 157, "Print",ExpressionUUID->"c275dd85-d4e1-4799-9bc0-28d65fc59ba6"],
Cell[62700, 1371, 5078, 138, 157, "Print",ExpressionUUID->"0e11b91b-1a16-4906-ac41-9a7517324f1e"],
Cell[67781, 1511, 4588, 130, 134, "Print",ExpressionUUID->"b3847a82-5a7c-4a4e-9816-b34a833fce2e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72418, 1647, 9344, 241, 801, "Input",ExpressionUUID->"a6bff91b-07c7-4ba9-b652-773c1d84e88f"],
Cell[CellGroupData[{
Cell[81787, 1892, 307, 5, 24, "Print",ExpressionUUID->"3efdf5ca-bc3d-4121-a9a7-e64305b32427"],
Cell[82097, 1899, 969, 24, 37, "Print",ExpressionUUID->"8cbdeff1-be2b-4d8a-a225-96685ca6b0d8"],
Cell[83069, 1925, 523, 12, 28, "Print",ExpressionUUID->"e7a12ab3-8040-495e-b2e5-8cddee0cc362"],
Cell[83595, 1939, 599, 13, 28, "Print",ExpressionUUID->"bb820166-55bc-4519-b07c-e103192dd24b"],
Cell[84197, 1954, 539, 12, 28, "Print",ExpressionUUID->"cb015b17-3a88-44cf-8c15-67f8846bf71d"],
Cell[84739, 1968, 604, 13, 28, "Print",ExpressionUUID->"3285190e-c11d-4b10-b1f9-5367252b3c9c"],
Cell[85346, 1983, 529, 12, 28, "Print",ExpressionUUID->"59629e1c-9fd9-4996-8096-2fed616db3ee"],
Cell[85878, 1997, 599, 13, 28, "Print",ExpressionUUID->"1e488cd6-0769-4520-b5e4-b4156b7649a6"],
Cell[86480, 2012, 541, 12, 28, "Print",ExpressionUUID->"8de6fbe9-1e5f-416d-a3c3-297360c343df"],
Cell[87024, 2026, 599, 13, 28, "Print",ExpressionUUID->"f10a7221-2974-4eb1-86ca-902b90ef9129"],
Cell[87626, 2041, 541, 12, 28, "Print",ExpressionUUID->"abbcca28-4d46-47f2-bb10-62886daa42fb"],
Cell[88170, 2055, 560, 12, 28, "Print",ExpressionUUID->"9dadf5ff-fe3b-4fea-9ba2-dcf24b0474f3"],
Cell[88733, 2069, 539, 12, 28, "Print",ExpressionUUID->"3b302bfa-1015-42a5-87b2-7ac1a89979eb"],
Cell[89275, 2083, 13956, 369, 268, "Print",ExpressionUUID->"e68a9f07-b36c-4e72-837f-8ff3021c5b10"],
Cell[103234, 2454, 13946, 369, 270, "Print",ExpressionUUID->"89d7e3dc-c4ea-431a-8263-7ee8a51e9119"],
Cell[117183, 2825, 9355, 262, 179, "Print",ExpressionUUID->"ddbb254a-3da7-4733-9d2b-9bfd3d31dd14"],
Cell[126541, 3089, 536, 12, 28, "Print",ExpressionUUID->"21b843de-97f3-45a1-b815-3998fc7558d1"]
}, Open  ]]
}, Open  ]]
}
]
*)


